Sparse eigenbasis approximation: multiple feature extraction across spatiotemporal scales with application to coherent set identification

The output of spectral clustering is a collection of eigenvalues and eigenvectors that encode important connectivity information about a graph or a manifold. This connectivity information is often not cleanly represented in the eigenvectors and must be disentangled by some secondary procedure. We propose the use of an approximate sparse basis for the space spanned by the leading eigenvectors as a natural, robust, and efficient means of performing this separation. The use of sparsity yields a natural cutoff in this disentanglement procedure and is particularly useful in practical situations when there is no clear eigengap. In order to select a suitable collection of vectors we develop a new Weyl-inspired eigengap heuristic and heuristics based on the sparse basis vectors. We develop an automated eigenvector separation procedure and illustrate its efficacy on examples from time-dependent dynamics on manifolds. In this context, transfer operator approaches are extensively used to find dynamically disconnected regions of phase space, known as almost-invariant sets or coherent sets. The dominant eigenvectors of transfer operators or related operators, such as the dynamic Laplacian, encode dynamic connectivity information. Our sparse eigenbasis approximation (SEBA) methodology streamlines the final stage of transfer operator methods, namely the extraction of almost-invariant or coherent sets from the eigenvectors. It is particularly useful when used on domains with large numbers of coherent sets, and when the coherent sets do not exhaust the phase space, such as in large geophysical datasets.

==> Code/disjoint_support_aspaper.m <==
function [S,A,taudp] = disjoint_support(S)
%DISJOINT_SUPPORT Apply hard thresholding to obtain disjoint supports for 
% the columns of S. Also create a maximum-likelihood clustering.

S=max(S,0);                 % Take non-negative part of S
S_max=max(S,[],2);          % Find maximum in each row
S_non_max=S.*(S<S_max);     % Exclude maximum values
taudp=max(S_non_max(:));    % Take largest non-maximum value
S(S<=taudp)=0;              % Apply hard thresholding

[M,A]=max(S,[],2);  % Find column with largest element, by row
A(M==0)=0;          % Suppress zero rows


==> Code/max_likelihood.m <==
function [S,A] = non_max_suppression(S)
%MAX_LIKELIHOOD Apply maximum likelihood to obtain disjoint supports 
% from the columns of S, resolving ties arbitrarily. Also create the 
% corresponding sub-partition. 

[M,A]=max(S,[],2);  % Find column with largest element, by row
A(M<=0)=0;          % Suppress zero rows
S(:)=0;
r=size(S,2);
for i=1:r
    S(A==i,i)=M(A==i); % Set original values for non-zero elements.
end


==> Code/poldec.m <==
function [U, H] = poldec(A)
%POLDEC   Polar decomposition.
%         [U, H] = POLDEC(A) computes a matrix U of the same dimension
%         (m-by-n) as A, and a Hermitian positive semi-definite matrix H,
%         such that A = U*H.
%         U has orthonormal columns if m >= n, and orthonormal rows if m <= n.
%         U and H are computed via an SVD of A.
%         U is a nearest unitary matrix to A in both the 2-norm and the
%         Frobenius norm.

%         Reference:
%         N. J. Higham, Computing the polar decomposition---with applications,
%         SIAM J. Sci. Stat. Comput., 7(4):1160--1174, 1986.
%
%         (The name `polar' is reserved for a graphics routine.)

[m, n] = size(A);

[P, S, Q] = svd(A, 0);  % Economy size.
if m < n                % Ditto for the m<n case.
   S = S(:, 1:m);
   Q = Q(:, 1:m);
end
U = P*Q';
if nargout == 2
   H = Q*S*Q';
   H = (H + H')/2;      % Force Hermitian by taking nearest Hermitian matrix.
end


==> Code/softthresh.m <==
function y=softthresh(x,lam)
y=sign(x).*max((abs(x)-lam),0);



==> Code/subpartition_unity.m <==
function [S,A,taupu] = subpartition_unity(S)
%SUBPARTITION_UNITY Apply hard thresholding to obtain a sub-partition of 
% unity from the columns of S. Also create a maximum-likelihood clustering.

p=size(S,1);
S=max(S,0);                         % Take non-negative part
S_descend=sort(S,2,'descend');      % Sort each row in descending order
k=cumsum(S_descend,2)>1;            % Indices where row sum exceeds 1
firstk=[zeros(p,1) diff(k,[],2)];   % First index where row sum exceeds 1
tau_i=S_descend(firstk==1);         % Value at those indices
taupu=max([tau_i;0]);               % Largest such value
S(S<=taupu)=0;                      % Apply hard thresholding

[M,A]=max(S,[],2);  % Find column with largest element, by row
A(M==0)=0;          % Suppress zero rows


